Dynamic Channel Access Scheme for Interference Mitigation in Relay-assisted Intra-WBANs

This work addresses problems related to interference mitigation in a single wireless body area network (WBAN). In this paper, We propose a distributed \textit{C}ombined carrier sense multiple access with collision avoidance (CSMA/CA) with \textit{F}lexible time division multiple access (\textit{T}DMA) scheme for \textit{I}nterference \textit{M}itigation in relay-assisted intra-WBAN, namely, CFTIM. In CFTIM scheme, non interfering sources (transmitters) use CSMA/CA to communicate with relays. Whilst, high interfering sources and best relays use flexible TDMA to communicate with coordinator (C) through using stable channels. Simulation results of the proposed scheme are compared to other schemes and consequently CFTIM scheme outperforms in all cases. These results prove that the proposed scheme mitigates interference, extends WBAN energy lifetime and improves the throughput. To further reduce the interference level, we analytically show that the outage probability can be effectively reduced to the minimal.

==> throughput.m <==
x = [0 5 10 15 20 25 30];

y = [0 100 190 270 390 460 550];

z = [0 55 90 129 147 180 220 ];

plot(x,y,'b')
hold on
plot(x,z,'r')
grid on
